Rubidium abundances of galactic disk stars

Spectroscopic determinations of Rubidium abundances were conducted by applying the spectrum fitting method to the Rb I 7800 line for an extensive sample of ~500 late-type dwarfs as well as giants (including Hyades cluster stars) belonging to the galactic disk population, with an aim of establishing the behaviour of [Rb/Fe] ratio for disk stars in the metallicity range of -0.6<[Fe/H]<+0.3. An inspection of the resulting Rb abundances for Hyades dwarfs revealed that they show a systematic Teff-dependent trend at >5500K; this means that the results for mid-G to F stars (including the Sun) are not reliable (i.e., more or less overestimated), which might be due to some imperfect treatment of surface convection in classical model atmospheres. As such, it was decided to confine only to late-G and K stars at Teff<5500K and adopt the solar-system (meteoritic) value as the reference Rb abundance. The [Rb/Fe] vs.[Fe/H] relations derived for field dwarfs and giants turned out to be consistent with each other, showing a gradual increase of [Rb/Fe] with a decrease in [Fe/H] (with d[Rb/Fe]/d[Fe/H] gradient of ~-0.4 around the solar metallicity), which is favourably compared with the theoretical prediction of chemical evolution models. Accordingly, this study could not confirm the anomalous behaviour of [Rb/Fe] ratio (tending to be subsolar but steeply increasing toward supersolar metallicity) recently reported for M dwarf stars of -0.3<[Fe/H]<+0.3.

==> anc/ReadMe.txt <==
================================================================================
Keywords: 
Galaxy: disk --- Galaxy: evolution --- stars: abundances --- stars: atmospheres 
---  stars: late-type
 

Abstract:

The following files constitute the online material (electronic data tables) 
for the paper "Rubidium abundances of galactic disk stars (Y. Takeda)", 
which present the results (stellar parameters, Rb abundances and related 
quantities) of this study. 


File Summary:
--------------------------------------------------------------------------
FileName   Lrecl Records  Explanations
--------------------------------------------------------------------------
ReadMe.txt   ...   ...  This file
tableE1.dat   59    47  parameters and Rb abundances of 47 Hyades FGK dwarfs
tableE2.dat   59   100  parameters and Rb abundances of 100 field FGK dwarfs
tableE3.dat   59   101  parameters and Rb abundances of 101 field GK dwarfs
tableE4.dat   59   239  parameters and Rb abundances of 239 field GK giants
--------------------------------------------------------------------------


Description: "tableE1.dat", "tableE2.dat", "tableE3.dat", "tableE4.dat"
--------------------------------------------------------------------------
In these files are given the adopted stellar parameters, the results of
non-LTE Rb abundances, and the corresponding equivalent widths along with 
the non-LTE corrections for each of the program stars divided into 4 groups: 
(i)    47 mid-F to mid-K Hyades dwarfs (tableE1.dat). 
(ii)  100 early-F to early-K field dwarfs/subgiants (tableE2.dat). 
(iii) 101 late-G to mid-K field dwarfs (tableE3.dat).
(iv)  239 mid-G to early-K field giants (tableE4.dat).
In each of the 4 files, the data are arranged in the order of descending Teff. 
--------------------------------------------------------------------------

Byte-by-byte Description: "tableE1.dat", "tableE2.dat", "tableE3.dat", "tableE4.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
-----------------------------------------------------------------------------
   1-  6  I6   ---       HIP/HD  star number (HIP for E1 and E3, HD for E2 and E4)
   7- 13  F7.0  K        Teff    effective temperature        
  14- 19  F6.2 cm/s2|dex Logg    log surface gravity        
  20- 26  F7.2 dex       [Fe/H]  metallicity (Fe abundance relative to the Sun)        
  27- 32  F6.2 km/s      vt      microturbulence        
  33- 38  F6.2 km/s      vmac    macrobroadening velocity (rot.+macroturb.+instr)
  39- 44  F6.1 mA        W7800   calculated equivalent width of Rb I 7800
  45- 51  f7.3 dex       A(NLTE) non-LTE Rb abundance^{*} 
  52- 59  F8.3 dex       Delta   non-LTE correction [= A(NLTE) - A(LTE)] 
-----------------------------------------------------------------------------


^{*} Logarithmic abundance for element X (denoted as A(X)) is expreseed 
in the usual normalizationof A(H)=12; i.e., A(X)=log(N(X)/N(H))+12.
[X/H] is the abundance of X relative to the Sun; i.e., [X/H] = A(X)star-A(X)sun.

In tableE2.dat, Rb abundances cound not be determined for 4 stars 
(HD 120136, 124850, 016673, 076932), for which dummy data are tentatively assigned
for W7800 (0.000), A(NLTE) (9.999), and Delta (-9.999).

In tableE3.dat, the data presented in the last line correspond to Xi Boo B 
(= HD 131156B), which does not have a HIP number (0 is thus given in the first field). 


==> anc/tableE1.dat <==
 19796  6307.  4.29  +0.26  1.37 16.06  31.0  3.569  -0.093
 22566  6250.  4.29  +0.24  1.10  8.61   7.8  2.857  -0.084
 19386  6201.  4.26  +0.23  1.03  6.23   7.1  2.785  -0.082
 20557  6199.  4.27  +0.19  1.21 10.73  19.5  3.261  -0.087
 20815  6180.  4.35  +0.19  1.07  8.57  12.0  3.015  -0.082
 25639  6138.  4.08  +0.15  1.13  5.63   7.2  2.752  -0.086
 20237  6134.  4.36  +0.27  1.07  9.17  20.6  3.257  -0.073
 15304  6125.  4.30  +0.33  0.99  5.58  10.8  2.943  -0.067
 10672  6124.  4.41  +0.00  0.88  6.72   6.5  2.683  -0.089
 22422  6081.  4.39  +0.24  0.97  5.36   1.4  1.998  -0.066
 19148  6078.  4.47  +0.21  1.05  5.78   6.5  2.668  -0.069
 15310  6003.  4.48  +0.31  1.01  5.65   8.3  2.742  -0.056
 20577  5955.  4.30  +0.14  0.96  5.93   7.7  2.673  -0.066
 21317  5928.  4.48  +0.20  0.98  5.62   7.6  2.652  -0.056
 19786  5922.  4.42  +0.23  1.07  5.33   9.6  2.756  -0.054
 20899  5902.  4.30  +0.15  1.11  6.54   7.2  2.607  -0.060
 20741  5852.  4.55  +0.24  0.92  3.99   2.2  2.059  -0.044
 19793  5814.  4.38  +0.22  0.99  5.32   9.5  2.688  -0.046
 19781  5745.  4.54  +0.22  0.91  5.03  10.5  2.690  -0.037
 20146  5677.  4.48  +0.24  0.93  4.93  10.2  2.632  -0.030
 23750  5630.  4.57  +0.25  0.89  4.90   9.7  2.579  -0.023
 14976  5614.  4.57  +0.18  0.91  3.49   9.3  2.544  -0.025
 20130  5591.  4.55  +0.18  1.00  4.08  10.0  2.565  -0.023
 23069  5583.  4.53  +0.21  0.84  3.69  10.7  2.594  -0.021
 24923  5560.  4.57  +0.26  0.85  4.78   9.8  2.535  -0.015
 21099  5557.  4.44  +0.17  0.99  4.19  10.7  2.574  -0.022
 23498  5549.  4.52  +0.21  1.03  4.70   9.9  2.531  -0.019
 20949  5544.  4.57  +0.23  0.88  3.58   9.3  2.500  -0.016
 20480  5539.  4.49  +0.15  1.00  3.97  10.1  2.532  -0.021
 21741  5425.  4.55  +0.23  0.95  4.51  12.9  2.572  -0.004
 19934  5376.  4.57  +0.17  0.87  3.25  12.1  2.503  -0.001
 20951  5350.  4.57  +0.14  1.02  3.46  14.1  2.554  +0.000
 22380  5336.  4.57  +0.21  0.94  4.23  12.1  2.474  +0.005
 20850  5321.  4.50  +0.18  1.04  4.14  12.1  2.463  +0.004
 20492  5292.  4.60  +0.22  0.89  4.09   9.0  2.307  +0.011
 20978  5242.  4.50  +0.16  1.04  4.20  17.1  2.575  +0.012
 18327  5183.  4.61  +0.21  1.02  3.98  18.1  2.554  +0.021
 19098  5123.  4.56  +0.11  1.03  3.97  18.0  2.501  +0.024
 23312  5104.  4.53  +0.14  0.90  3.64  19.8  2.536  +0.027
 20827  5089.  4.61  +0.23  0.89  3.71  27.5  2.693  +0.031
 20082  5030.  4.53  +0.15  0.79  3.02  25.0  2.598  +0.035
 19263  4898.  4.50  +0.07  0.85  3.51  30.7  2.589  +0.043
 22654  4831.  4.47  +0.11  0.99  3.67  38.9  2.658  +0.047
 18946  4823.  4.64  +0.16  0.92  3.37  38.4  2.640  +0.047
 20762  4729.  4.25  -0.02  1.15  3.82  51.6  2.733  +0.053
 18322  4724.  4.71  +0.17  0.91  3.73  40.3  2.573  +0.051
 19441  4525.  4.61  +0.14  0.70  3.22  51.9  2.531  +0.061


==> anc/tableE2.dat <==
099747  6968.  4.36  -0.34  2.01  9.11   9.1  3.243  -0.166
128167  6952.  4.43  -0.29  1.95  7.57   3.1  2.749  -0.160
091752  6710.  4.37  -0.15  2.94  9.10   5.3  2.888  -0.140
137052  6647.  4.13  +0.09  1.82  7.42   0.3  1.660  -0.127
061421  6612.  4.00  -0.02  1.97  5.30   3.2  2.626  -0.134
168151  6551.  4.15  -0.26  1.72  7.47   1.9  2.347  -0.136
087141  6445.  3.91  +0.04  2.11 14.33   3.3  2.565  -0.119
120136  6420.  4.21  +0.28  1.69 12.60   0.0  9.999  -9.999
013555  6410.  4.10  -0.24  2.03  7.31   3.4  2.538  -0.127
098991  6398.  3.38  -0.19  2.49 14.86   7.4  2.898  -0.137
124850  6374.  4.08  -0.01  2.19 12.15   0.0  9.999  -9.999
007476  6366.  3.73  -0.28  1.97  6.79   2.1  2.297  -0.130
007439  6359.  3.96  -0.33  1.77  6.07   0.7  1.783  -0.127
169830  6355.  4.14  +0.17  1.48  4.55   6.1  2.800  -0.101
016895  6350.  4.32  +0.06  1.44  7.86   4.2  2.621  -0.102
153597  6331.  4.42  -0.08  1.57  6.32   1.1  2.004  -0.106
016673  6320.  4.43  +0.05  1.45  6.29   0.0  9.999  -9.999
121370  6300.  4.18  +0.29  2.07 10.79   9.5  2.979  -0.088
179949  6294.  4.49  +0.22  1.34  6.27   6.2  2.776  -0.085
030743  6284.  3.85  -0.47  1.64  5.76   2.1  2.245  -0.130
142860  6281.  4.06  -0.13  1.47  9.13   3.0  2.413  -0.112
004813  6271.  4.47  -0.05  1.39  3.55   2.2  2.270  -0.099
163989  6260.  3.95  -0.03  1.76  4.29   3.7  2.506  -0.108
082328  6225.  3.65  -0.27  1.95  6.93   4.1  2.526  -0.123
019994  6209.  4.12  +0.26  1.31  7.59  10.5  2.973  -0.083
043318  6194.  3.82  -0.19  1.70  4.74   3.2  2.395  -0.113
089744  6188.  3.91  +0.14  1.71  8.29   4.9  2.605  -0.092
165908  6183.  4.35  -0.46  1.24  4.05   1.7  2.105  -0.117
088737  6180.  3.82  +0.21  1.62  8.70   2.2  2.245  -0.088
000400  6159.  4.04  -0.24  1.45  5.35   2.8  2.313  -0.109
005015  6148.  4.09  +0.13  1.36  5.25   5.5  2.635  -0.087
102870  6128.  4.09  +0.13  1.44  4.53   5.1  2.586  -0.085
114710  6113.  4.49  +0.10  1.30  4.65   3.9  2.456  -0.078
124570  6109.  3.85  +0.07  1.58  5.41   3.1  2.350  -0.092
009826  6089.  4.01  +0.07  1.51  8.36   4.5  2.505  -0.087
089125  6085.  4.14  -0.39  1.44  3.97   2.0  2.122  -0.111
052265  6069.  4.12  +0.19  1.20  4.99   7.6  2.739  -0.076
014214  6062.  4.16  +0.17  1.26  4.19   8.1  2.764  -0.076
006920  6028.  3.78  -0.01  1.71  9.67   0.7  1.622  -0.090
082943  6002.  4.42  +0.27  1.17  3.81  10.4  2.842  -0.060
050554  5987.  4.28  -0.03  1.15  6.81   8.9  2.747  -0.082
059984  5987.  3.95  -0.65  1.26  3.17   1.2  1.827  -0.117
033636  5969.  4.53  -0.13  1.67  3.71   4.4  2.408  -0.082
137108  5949.  4.15  -0.06  1.19  4.20   6.4  2.576  -0.082
084737  5919.  4.05  +0.13  1.23  3.80   8.1  2.674  -0.068
030562  5908.  4.08  +0.23  1.23  4.48   8.7  2.706  -0.059
079028  5907.  4.01  +0.00  1.35  4.58   6.0  2.521  -0.075
095128  5888.  4.30  +0.01  1.21  3.84   5.4  2.462  -0.067
052711  5886.  4.30  -0.11  1.16  3.47   2.2  2.060  -0.074
109358  5878.  4.39  -0.22  1.14  3.56   4.6  2.377  -0.079
133640  5851.  4.30  -0.19  0.91  2.58   2.8  2.137  -0.076
055575  5849.  4.26  -0.33  1.18  3.25   4.5  2.342  -0.084
015335  5846.  3.80  -0.20  1.35  4.14   4.1  2.315  -0.083
110897  5842.  4.32  -0.50  1.12  3.38   9.4  2.669  -0.094
086728  5838.  4.42  +0.27  1.06  3.50   7.2  2.578  -0.044
143761  5832.  4.25  -0.22  1.16  3.77   3.8  2.267  -0.077
168009  5827.  4.39  +0.05  1.04  3.36   5.6  2.439  -0.057
067228  5818.  3.87  +0.13  1.25  4.44  10.9  2.750  -0.060
076932  5818.  4.11  -0.90  1.34  3.74   0.0  9.999  -9.999
186427  5795.  4.44  +0.11  1.04  3.38   6.1  2.468  -0.049
217014  5779.  4.30  +0.20  1.02  3.69   9.3  2.656  -0.045
181655  5777.  4.58  +0.15  0.85  3.53   7.1  2.524  -0.043
195019  5768.  4.11  +0.04  1.16  3.53   8.0  2.571  -0.057
134987  5766.  4.37  +0.28  1.02  3.75  13.6  2.830  -0.039
186408  5765.  4.27  +0.05  1.21  3.65   6.5  2.472  -0.053
196755  5750.  3.83  +0.09  1.23  4.53   5.5  2.397  -0.056
016141  5720.  4.00  +0.10  1.17  3.64   7.8  2.533  -0.049
115617  5720.  4.67  +0.11  0.88  2.85   8.4  2.563  -0.039
127334  5684.  4.32  +0.22  1.10  3.29  13.0  2.752  -0.034
018803  5666.  4.45  +0.15  0.86  3.54  10.9  2.656  -0.034
178428  5660.  4.19  +0.16  1.00  3.39   8.6  2.543  -0.037
032923  5655.  3.92  -0.20  1.10  2.85   8.3  2.512  -0.060
125184  5630.  4.01  +0.25  1.18  3.29  11.3  2.654  -0.032
010697  5628.  3.91  +0.13  1.06  3.73   9.1  2.549  -0.040
081809  5620.  4.02  -0.34  1.32  4.21   5.6  2.297  -0.063
168443  5593.  4.16  +0.05  1.11  3.33   9.3  2.527  -0.037
161797  5580.  3.99  +0.29  1.11  3.52  16.2  2.795  -0.026
217107  5575.  4.18  +0.31  0.97  3.37  16.1  2.789  -0.021
210277  5567.  4.44  +0.25  0.82  3.27  14.1  2.716  -0.019
182572  5566.  4.11  +0.33  1.07  3.49  20.8  2.910  -0.021
038529  5554.  3.85  +0.31  1.29  4.27  14.8  2.735  -0.024
082885  5539.  4.48  +0.33  1.02  3.48  14.9  2.726  -0.012
101501  5534.  4.53  -0.03  0.96  3.35   6.0  2.286  -0.030
131156  5527.  4.60  -0.13  1.10  3.97   5.8  2.258  -0.033
104304  5510.  4.33  +0.25  0.91  3.41  18.2  2.803  -0.016
117176  5466.  3.80  -0.11  1.07  3.61   6.7  2.290  -0.036
099491  5454.  4.32  +0.33  0.84  3.45  21.0  2.836  -0.006
069830  5442.  4.54  -0.01  0.78  3.05  10.5  2.478  -0.019
010780  5427.  4.63  +0.10  0.78  3.10   8.6  2.374  -0.010
010700  5420.  4.68  -0.43  0.66  3.02   3.1  1.889  -0.036
021019  5388.  3.67  -0.50  1.27  3.15   5.5  2.136  -0.047
006582  5331.  4.54  -0.81  0.73  3.12   1.6  1.551  -0.047
075732  5328.  4.58  +0.46  0.69  3.09  26.9  2.876  +0.014
185144  5318.  4.59  -0.15  0.66  2.92   7.7  2.245  -0.009
145675  5309.  4.45  +0.44  0.76  3.20  31.6  2.949  +0.013
131511  5291.  4.55  +0.08  1.00  4.16  15.8  2.568  +0.004
149661  5289.  4.61  +0.05  0.84  3.08  14.0  2.508  +0.003
017925  5235.  4.67  +0.13  1.22  4.24  15.7  2.523  +0.013
022049  5177.  4.72  +0.05  0.62  3.28  12.1  2.353  +0.017
156826  5150.  3.55  -0.23  0.98  3.24  10.4  2.264  -0.001


==> anc/tableE3.dat <==
 53471  5482.  4.45  -0.03  0.73  3.13   8.1  2.385  -0.026
 82588  5475.  4.50  +0.02  0.94  3.90   9.2  2.441  -0.021
  4907  5445.  4.53  -0.09  0.96  3.25   7.7  2.336  -0.023
 10818  5444.  4.58  +0.00  0.80  3.16  10.0  2.457  -0.018
 26653  5441.  4.58  -0.03  0.94  3.02   9.1  2.408  -0.019
 59280  5439.  4.50  +0.19  0.88  3.33  11.4  2.521  -0.008
 40419  5434.  4.47  -0.24  0.66  3.16   6.8  2.265  -0.030
 93926  5423.  4.45  -0.05  2.00 18.66   8.9  2.379  -0.019
 43852  5422.  4.59  +0.03  0.83  3.98   8.2  2.348  -0.013
 94346  5418.  4.49  +0.17  0.95  3.30  12.2  2.537  -0.007
 55210  5401.  4.47  -0.21  0.75  2.91   5.4  2.141  -0.023
112245  5399.  4.39  -0.20  0.62  3.00   7.9  2.313  -0.024
 46843  5393.  4.65  -0.03  1.27  5.10   8.8  2.358  -0.012
 98677  5376.  4.48  -0.32  0.64  3.22   5.3  2.110  -0.027
 65515  5372.  4.51  +0.14  1.07  5.05  11.1  2.457  -0.003
115331  5368.  4.56  +0.06  1.08  4.77   9.8  2.395  -0.006
 62016  5358.  4.49  -0.01  0.73  3.18   7.8  2.283  -0.009
  7576  5358.  4.52  -0.03  0.97  3.17   6.5  2.194  -0.009
 75277  5357.  4.56  -0.05  0.67  3.04   8.3  2.306  -0.010
 10798  5356.  4.51  -0.49  0.73  3.02   3.8  1.946  -0.032
 10276  5347.  4.55  -0.17  0.85  3.23   5.8  2.132  -0.014
 42074  5344.  4.59  +0.09  0.92  3.22  12.1  2.474  -0.002
 50782  5336.  4.51  -0.07  0.67  3.03   9.2  2.342  -0.008
 81813  5334.  4.42  -0.14  0.66  3.05   8.6  2.307  -0.013
 28954  5332.  4.50  +0.05  1.04  4.20  12.3  2.473  -0.003
106122  5327.  4.44  -0.20  0.66  2.92  11.1  2.419  -0.015
   400  5323.  4.49  -0.38  0.62  2.88   4.2  1.966  -0.022
 77408  5304.  4.45  +0.02  1.01  3.96  11.6  2.427  -0.002
 51819  5303.  4.50  +0.12  0.78  3.22  11.8  2.439  +0.004
 14023  5280.  4.47  +0.18  0.74  3.04  16.4  2.583  +0.008
 85235  5270.  4.54  -0.41  0.60  2.83   5.8  2.075  -0.017
 74702  5250.  4.63  -0.04  0.90  3.72   9.1  2.273  +0.004
116085  5246.  4.53  +0.10  0.64  2.81  17.9  2.602  +0.010
 72200  5244.  4.56  +0.13  0.88  3.15  14.9  2.508  +0.011
 39157  5243.  4.54  -0.71  0.53  3.00   4.7  1.956  -0.029
 82267  5237.  4.59  -0.10  0.69  2.78  10.3  2.321  +0.002
  2742  5225.  4.51  +0.18  0.69  2.74  16.3  2.539  +0.015
 12926  5224.  4.61  -0.05  0.61  2.82   9.9  2.296  +0.006
 33848  5212.  4.51  +0.06  0.69  2.93  15.0  2.485  +0.011
 78241  5208.  4.40  -0.40  0.50  3.04   6.0  2.044  -0.009
 39064  5202.  4.55  -0.09  0.57  2.82  14.6  2.460  +0.007
  8543  5197.  4.52  -0.57  0.52  2.67   5.5  1.991  -0.015
   184  5195.  4.55  +0.13  0.73  2.83  15.8  2.498  +0.016
 61099  5194.  4.54  +0.11  0.60  3.03  15.9  2.502  +0.016
 10532  5188.  4.58  +0.11  0.72  3.02  22.2  2.661  +0.016
 66781  5187.  4.46  -0.03  0.68  3.54  12.4  2.375  +0.011
 54906  5174.  4.58  -0.27  0.61  2.82   8.8  2.194  +0.003
  6379  5173.  4.60  -0.16  0.65  2.95  10.6  2.283  +0.008
  7830  5165.  4.59  +0.04  0.88  3.24  14.4  2.425  +0.017
 15099  5164.  4.56  +0.01  0.65  2.89  12.1  2.343  +0.015
 73005  5157.  4.53  -0.38  0.38  2.79  10.5  2.266  +0.000
 13891  5154.  4.55  -0.06  0.56  2.83  18.5  2.542  +0.013
  6613  5129.  4.61  +0.00  0.59  2.87  14.7  2.410  +0.019
112527  5123.  4.52  -0.14  0.57  2.94  11.8  2.293  +0.014
 64457  5121.  4.47  +0.13  0.69  2.78  19.3  2.541  +0.024
 36704  5120.  4.60  +0.03  0.85  2.95  13.3  2.352  +0.021
114886  5110.  4.56  +0.01  0.65  2.63  14.8  2.400  +0.022
 90790  5086.  4.38  -0.17  0.64  3.18   9.7  2.176  +0.017
 12158  5081.  4.54  +0.14  1.00  3.61  25.9  2.653  +0.029
 72312  5078.  4.55  -0.15  0.75  2.95  10.5  2.205  +0.020
 53486  5076.  4.59  +0.06  0.94  3.33  15.0  2.375  +0.028
 98505  5076.  4.42  +0.03  1.06  3.84  15.3  2.387  +0.026
 13976  5075.  4.59  +0.19  0.98  3.47  23.5  2.599  +0.032
 98828  5071.  4.61  +0.17  0.77  2.78  22.1  2.566  +0.031
 26505  5054.  4.58  -0.41  0.09  2.73  10.3  2.175  +0.012
108156  5051.  4.59  -0.01  0.72  2.91  16.2  2.395  +0.028
108028  5035.  4.62  -0.05  0.84  3.21  14.1  2.313  +0.029
 11083  5033.  4.58  +0.08  0.59  2.95  26.4  2.631  +0.033
 57939  5033.  4.38  -1.27  0.50  2.89   1.4  1.257  -0.030
 17420  5030.  4.57  -0.08  0.80  2.86  14.8  2.332  +0.028
 88972  5019.  4.62  -0.15  0.28  2.72  16.8  2.387  +0.027
 98792  5016.  4.65  -0.57  0.50  2.65   7.8  2.011  +0.010
  3206  5000.  4.53  +0.14  0.77  2.67  25.8  2.592  +0.038
 92919  4983.  4.48  -0.10  2.13 12.04  28.1  2.597  +0.032
 49699  4980.  4.62  +0.11  0.56  2.67  22.6  2.504  +0.038
 71395  4967.  4.67  +0.16  0.88  3.74  23.9  2.519  +0.041
  3535  4954.  4.47  +0.26  0.75  2.77  42.5  2.829  +0.042
 84195  4947.  4.43  -0.10  0.57  2.90  19.2  2.393  +0.034
 72146  4930.  4.57  -0.24  0.49  2.86  11.9  2.138  +0.031
 33852  4927.  4.56  +0.10  0.69  2.77  27.3  2.554  +0.041
 84616  4916.  4.39  -0.06  0.61  2.90  21.6  2.425  +0.038
 35872  4908.  4.57  +0.17  0.53  2.67  34.4  2.667  +0.043
 68184  4908.  4.49  +0.23  0.67  2.79  46.4  2.842  +0.043
 66147  4872.  4.28  +0.01  0.95  3.22  33.9  2.622  +0.043
 71181  4868.  4.60  -0.03  0.78  2.75  26.2  2.476  +0.042
 46580  4861.  4.59  -0.02  0.88  3.16  21.6  2.369  +0.043
   974  4852.  4.66  +0.02  0.57  2.88  21.1  2.353  +0.044
 23311  4815.  4.49  +0.29  0.66  2.76  53.5  2.845  +0.046
 69526  4798.  4.51  +0.10  0.90  3.63  31.3  2.506  +0.049
 10416  4782.  4.64  +0.09  0.86  2.92  30.1  2.468  +0.049
105038  4777.  4.66  -0.07  0.75  3.47  21.4  2.286  +0.047
 32010  4776.  4.53  -0.17  0.78  2.94  23.8  2.342  +0.045
 25220  4756.  4.43  -0.10  1.06  3.46  31.9  2.478  +0.050
  8275  4739.  4.73  -0.10  0.66  3.28  23.6  2.299  +0.048
 11000  4732.  4.71  +0.19  0.70  3.25  41.0  2.595  +0.051
 15919  4717.  4.22  +0.14  0.89  2.90  71.8  2.964  +0.050
  5286  4716.  4.45  +0.20  0.72  3.06  53.6  2.752  +0.052
 98698  4677.  4.50  +0.22  0.79  2.86  49.0  2.652  +0.053
 13258  4643.  4.32  +0.23  0.67  2.98  72.6  2.904  +0.049
104214  4522.  4.57  -0.28  0.32  3.02  34.1  2.284  +0.059
     0  4495.  4.55  -0.25  0.67  3.45  40.5  2.347  +0.063


==> anc/tableE4.dat <==
016901  5624.  1.42  +0.00  3.17  8.93   4.4  2.254  -0.082
185758  5535.  2.39  +0.01  1.87  6.11   6.8  2.368  -0.060
222574  5523.  1.99  +0.04  2.20  7.44   4.2  2.152  -0.063
092125  5468.  2.22  +0.03  2.07  6.92   5.2  2.198  -0.052
188650  5450.  1.79  -0.67  2.17  7.14   2.9  1.945  -0.094
084441  5385.  2.18  -0.09  1.88  6.04   3.5  1.966  -0.047
082210  5299.  3.49  -0.21  1.13  5.37   9.3  2.324  -0.022
003421  5287.  1.88  -0.20  2.14  6.91   7.8  2.261  -0.045
144608  5266.  2.54  -0.09  1.60  4.45  10.1  2.354  -0.025
177249  5251.  2.55  +0.00  1.65  6.16  10.1  2.345  -0.019
203387  5244.  3.07  +0.07  1.26  5.49  12.5  2.436  -0.008
071369  5242.  2.64  -0.09  1.51  4.68   4.5  1.970  -0.020
032008  5235.  3.21  -0.25  1.10  4.54   8.2  2.226  -0.018
002114  5230.  2.57  -0.03  1.57  4.31   9.7  2.311  -0.017
036079  5209.  2.45  -0.25  1.62  6.08   6.8  2.123  -0.026
051000  5203.  2.94  -0.06  1.33  5.05   9.6  2.279  -0.009
107950  5171.  2.60  +0.01  1.63  5.88  11.4  2.339  -0.007
159181  5153.  1.50  -0.15  2.69  8.07   7.7  2.161  -0.026
109379  5145.  2.56  -0.01  1.62  5.67  11.5  2.324  -0.005
078235  5123.  3.00  -0.03  1.19  4.30  12.1  2.326  +0.004
145001  5119.  2.90  +0.04  1.57  8.34  13.5  2.373  +0.006
001239  5114.  2.21  -0.24  1.63  5.15   7.2  2.085  -0.015
205435  5114.  3.00  -0.10  1.20  4.02  10.8  2.262  +0.003
148786  5110.  2.69  +0.17  1.52  5.49  14.4  2.407  +0.010
017656  5100.  2.67  -0.06  1.37  3.91  10.8  2.258  +0.001
204381  5100.  2.84  -0.06  1.33  3.67  11.5  2.283  +0.004
211434  5082.  2.70  -0.26  1.37  3.60   9.5  2.178  -0.004
212320  5075.  2.59  -0.11  1.46  4.32  18.6  2.496  +0.002
000087  5072.  2.63  -0.07  1.35  4.28  10.6  2.226  +0.005
210807  5071.  2.58  -0.10  1.57  6.96  10.1  2.203  +0.002
182694  5067.  2.63  -0.04  1.37  4.29  14.2  2.360  +0.006
203222  5067.  2.78  -0.02  1.29  3.64  12.3  2.293  +0.009
074918  5063.  2.70  -0.14  1.34  3.92  13.1  2.316  +0.004
071115  5062.  2.53  -0.07  1.49  4.06  12.5  2.298  +0.004
015920  5061.  2.74  -0.06  1.33  4.28  12.7  2.303  +0.008
060986  5059.  2.78  +0.03  1.31  3.91  14.5  2.367  +0.012
171391  5057.  2.79  -0.02  1.23  4.05  15.6  2.399  +0.010
148387  5055.  2.82  -0.04  1.34  3.85  12.6  2.293  +0.010
222387  5055.  2.81  -0.11  1.22  3.81  12.2  2.277  +0.008
017824  5051.  2.82  -0.04  1.19  4.11  13.6  2.327  +0.012
020618  5049.  3.08  -0.22  1.10  3.31   9.2  2.137  +0.008
192947  5046.  2.90  +0.03  1.32  4.07  16.5  2.418  +0.016
085444  5045.  2.56  -0.01  1.35  4.50  15.6  2.395  +0.009
150997  5045.  2.79  -0.15  1.26  3.86  11.0  2.220  +0.008
168656  5045.  2.66  -0.06  1.30  3.83  12.8  2.294  +0.009
113226  5044.  2.63  +0.07  1.41  4.13  18.2  2.468  +0.014
076813  5043.  2.64  -0.06  1.33  3.78  13.4  2.314  +0.009
211554  5043.  2.41  +0.05  1.63  4.42  14.9  2.373  +0.009
003817  5041.  2.52  -0.12  1.40  3.96  10.7  2.206  +0.005
214878  5041.  2.85  +0.04  1.29  3.57  15.8  2.394  +0.016
093291  5039.  2.74  -0.10  1.28  3.82   9.1  2.130  +0.010
206453  5038.  2.43  -0.38  1.48  3.87  10.4  2.188  -0.006
080499  5033.  2.44  -0.09  1.46  4.16  10.3  2.185  +0.006
223252  5031.  2.72  -0.03  1.34  4.03  15.8  2.385  +0.013
224533  5030.  2.73  -0.01  1.28  3.83  15.2  2.368  +0.014
018953  5029.  2.93  +0.14  1.23  3.66  18.9  2.476  +0.024
194577  5028.  2.68  -0.02  1.34  5.15  15.1  2.362  +0.013
192787  5025.  2.86  -0.07  1.25  3.61  12.4  2.261  +0.014
115659  5019.  2.47  -0.06  1.47  4.73  13.5  2.303  +0.010
162076  5018.  2.98  +0.04  1.24  4.05  16.3  2.391  +0.021
176598  5018.  2.83  +0.03  1.21  4.74  17.5  2.427  +0.018
018474  5013.  2.38  -0.23  1.42  4.07  12.5  2.258  +0.003
026409  5012.  2.67  +0.03  1.42  4.40  16.7  2.399  +0.017
012339  5011.  2.52  -0.03  1.51  4.03  13.4  2.293  +0.012
028100  5011.  2.54  -0.08  1.59  5.29  10.6  2.181  +0.011
184010  5011.  3.17  -0.14  1.16  3.28  14.8  2.331  +0.018
213930  5011.  2.87  +0.13  1.34  4.74  19.4  2.473  +0.024
213789  5010.  2.73  -0.06  1.37  3.81  13.7  2.298  +0.015
174980  5008.  2.71  +0.10  1.41  3.77  20.6  2.501  +0.021
215373  5007.  2.69  +0.10  1.39  4.27  19.6  2.478  +0.021
185351  5006.  3.16  +0.00  1.15  3.21  17.4  2.411  +0.023
022409  5005.  2.67  -0.25  1.32  3.62  12.5  2.248  +0.008
039004  5002.  2.67  +0.04  1.39  4.11  18.0  2.430  +0.019
099648  5002.  2.40  -0.01  1.63  4.49  15.0  2.341  +0.012
212271  5002.  2.89  +0.10  1.21  3.67  21.0  2.507  +0.025
027348  5001.  2.75  +0.05  1.26  4.03  16.4  2.383  +0.021
057727  5001.  2.89  -0.12  1.18  3.44  13.1  2.269  +0.016
133208  5001.  2.35  -0.07  1.61  4.29  13.7  2.298  +0.010
216131  5000.  2.69  -0.05  1.24  3.58  14.3  2.313  +0.016
022796  4999.  2.72  -0.10  1.36  3.67  15.2  2.341  +0.014
209396  4999.  2.81  +0.04  1.30  3.89  20.1  2.479  +0.021
034559  4998.  2.74  +0.00  1.36  3.96  15.0  2.335  +0.018
129312  4993.  2.53  +0.01  1.62  5.96  16.0  2.364  +0.017
079452  4990.  2.27  -0.74  1.47  5.21   5.6  1.865  -0.016
214567  4989.  2.69  -0.21  1.33  3.59  13.0  2.254  +0.012
181276  4986.  2.78  +0.04  1.32  3.50  17.9  2.410  +0.022
199665  4985.  2.84  -0.05  1.19  3.76  16.5  2.369  +0.020
027697  4984.  2.64  +0.12  1.38  4.15  18.7  2.434  +0.024
065345  4983.  2.73  -0.05  1.27  3.54  17.5  2.395  +0.019
156874  4982.  2.85  +0.00  1.32  3.57  18.1  2.410  +0.022
156891  4981.  2.95  +0.13  1.30  3.73  21.2  2.493  +0.030
192944  4981.  2.48  -0.05  1.48  4.47  14.4  2.302  +0.016
009774  4980.  2.50  +0.02  1.60  6.10  13.2  2.261  +0.018
062345  4979.  2.58  -0.06  1.39  3.87  10.5  2.148  +0.017
045410  4978.  3.16  -0.13  1.10  3.17  15.6  2.328  +0.022
147677  4978.  2.89  +0.10  1.28  3.55  19.3  2.442  +0.028
170474  4978.  2.84  +0.02  1.29  3.45  19.6  2.447  +0.024
185194  4978.  2.44  +0.03  1.54  4.11  16.9  2.380  +0.019
014770  4977.  2.47  +0.01  1.47  3.86  14.9  2.317  +0.018
020791  4976.  2.63  +0.07  1.36  3.65  17.5  2.394  +0.023
129972  4976.  2.69  -0.01  1.43  4.03  16.1  2.349  +0.021
013994  4974.  2.44  -0.11  1.83  9.91   9.4  2.096  +0.014
168723  4972.  3.12  -0.19  1.17  3.19  15.4  2.313  +0.020
012583  4969.  2.51  +0.00  1.45  3.64  16.7  2.365  +0.020
108225  4969.  2.71  +0.04  1.27  3.77  18.5  2.414  +0.025
019845  4968.  2.86  +0.14  1.30  3.63  19.3  2.435  +0.030
204771  4967.  2.93  +0.09  1.26  3.42  19.5  2.438  +0.030
210702  4967.  3.19  +0.01  1.10  3.15  19.7  2.437  +0.029
200039  4965.  2.67  -0.13  1.36  3.60  13.2  2.243  +0.019
039019  4964.  2.91  +0.19  1.30  3.70  23.0  2.519  +0.034
091190  4962.  2.59  -0.03  1.33  4.04  16.2  2.343  +0.021
165760  4962.  2.52  -0.01  1.41  3.97  17.7  2.386  +0.021
004732  4959.  3.16  +0.01  1.12  3.22  17.4  2.370  +0.030
106057  4956.  2.64  -0.10  1.35  3.53  17.8  2.381  +0.021
212430  4954.  2.56  -0.17  1.39  3.63  14.9  2.290  +0.018
186675  4953.  2.45  -0.08  1.47  3.97  14.8  2.290  +0.019
010761  4952.  2.43  -0.05  1.43  3.89  15.8  2.323  +0.020
180540  4951.  2.34  -0.08  1.76  5.58  16.3  2.334  +0.018
201381  4951.  2.77  -0.04  1.30  3.69  13.6  2.244  +0.024
210434  4949.  2.93  +0.12  1.36  3.70  23.2  2.508  +0.033
217264  4946.  2.80  +0.12  1.27  3.43  22.5  2.491  +0.031
014129  4936.  2.61  +0.00  1.37  3.76  19.5  2.411  +0.026
098839  4936.  2.30  -0.05  1.78  5.36  14.9  2.278  +0.020
218527  4935.  2.57  -0.34  1.33  4.51  12.2  2.174  +0.013
019476  4933.  2.82  +0.14  1.24  3.43  22.3  2.475  +0.034
106714  4933.  2.57  -0.18  1.37  3.54  15.9  2.301  +0.020
010348  4931.  2.55  +0.01  1.56  4.06  17.0  2.338  +0.026
146791  4931.  2.69  -0.07  1.34  3.82  16.1  2.308  +0.026
163917  4928.  2.63  +0.13  1.46  4.00  23.7  2.501  +0.032
213986  4928.  2.83  +0.08  1.27  3.54  21.8  2.457  +0.033
028307  4924.  2.63  +0.10  1.24  3.72  20.4  2.426  +0.032
027371  4923.  2.57  +0.10  1.34  3.88  19.8  2.409  +0.032
065714  4923.  2.45  +0.08  1.53  3.99  23.3  2.490  +0.029
091612  4920.  2.55  -0.20  1.31  3.77  12.7  2.184  +0.021
159353  4919.  2.76  +0.00  1.32  3.50  18.0  2.354  +0.031
058367  4911.  1.76  -0.14  2.04  5.26  14.8  2.264  +0.016
211391  4909.  2.57  +0.09  1.36  3.65  21.1  2.429  +0.033
007087  4908.  2.39  -0.04  1.53  3.96  16.7  2.310  +0.027
139641  4907.  2.75  -0.53  1.16  3.49  10.5  2.075  +0.012
177241  4906.  2.70  +0.01  1.36  3.48  21.2  2.423  +0.032
194013  4906.  2.63  -0.07  1.32  3.63  17.4  2.325  +0.029
074739  4905.  2.25  -0.06  1.80  8.46   3.4  1.588  +0.025
062509  4904.  2.84  +0.06  1.26  3.35  21.3  2.425  +0.036
076219  4904.  2.13  -0.15  1.75  6.96  10.5  2.088  +0.020
133392  4903.  2.69  +0.09  1.32  3.54  23.2  2.468  +0.035
038656  4901.  2.50  -0.17  1.35  3.90  14.5  2.233  +0.025
129336  4901.  2.54  -0.25  1.33  3.58  17.4  2.318  +0.022
158974  4901.  2.32  -0.06  1.43  4.14  15.8  2.280  +0.027
183491  4901.  2.63  +0.11  1.40  3.77  23.6  2.475  +0.036
077912  4899.  1.75  -0.14  2.13  5.41  10.6  2.098  +0.018
000587  4893.  3.08  -0.09  1.13  3.19  19.2  2.357  +0.034
005722  4893.  2.49  -0.23  1.39  3.59  11.8  2.126  +0.024
013468  4893.  2.54  -0.16  1.34  3.48  15.5  2.257  +0.027
101484  4893.  2.70  +0.03  1.24  3.55  18.5  2.347  +0.035
127243  4893.  2.21  -0.77  1.48  4.55   9.0  2.001  -0.001
048432  4891.  2.83  -0.11  1.19  3.30  16.3  2.277  +0.031
217703  4890.  2.91  -0.17  1.16  3.23  15.0  2.236  +0.031
053329  4888.  2.35  -0.48  1.35  3.62   8.2  1.955  +0.014
027971  4886.  2.63  +0.05  1.31  3.56  20.9  2.401  +0.036
180711  4885.  2.62  -0.13  1.38  3.47  16.6  2.284  +0.031
009057  4883.  2.49  +0.04  1.37  3.64  19.1  2.357  +0.034
028305  4883.  2.57  +0.13  1.46  4.19  23.2  2.452  +0.039
003546  4882.  2.09  -0.67  1.44  4.42   9.1  2.001  +0.004
000645  4880.  3.03  +0.07  1.18  3.22  23.2  2.445  +0.041
022675  4878.  2.50  -0.06  1.29  3.69  17.2  2.299  +0.032
215943  4878.  2.68  -0.04  1.33  3.43  18.4  2.328  +0.034
142091  4877.  3.21  +0.10  1.04  3.18  26.9  2.518  +0.043
185958  4876.  2.22  +0.02  2.08  8.46  12.2  2.134  +0.031
219945  4874.  2.61  -0.10  1.36  3.46  18.3  2.321  +0.032
182762  4872.  2.57  -0.07  1.34  3.54  19.0  2.340  +0.033
104979  4871.  2.48  -0.45  1.37  3.54  15.2  2.227  +0.019
013692  4868.  2.55  -0.12  1.35  3.59  16.2  2.259  +0.033
010975  4866.  2.47  -0.17  1.37  3.48  15.3  2.228  +0.031
109317  4866.  2.61  -0.05  1.38  3.50  20.3  2.366  +0.035
188947  4866.  2.69  +0.07  1.35  3.44  24.3  2.459  +0.040
011037  4862.  2.45  -0.14  1.33  3.63  14.4  2.197  +0.031
154084  4862.  2.62  -0.16  1.41  3.51  18.9  2.326  +0.033
083506  4860.  2.36  +0.07  1.70  5.90  19.5  2.344  +0.038
219139  4860.  2.50  -0.19  1.38  3.48  17.9  2.297  +0.030
030557  4859.  2.57  -0.02  1.31  3.62  18.5  2.318  +0.037
152815  4859.  2.43  -0.21  1.35  3.62  14.0  2.180  +0.029
005608  4854.  3.03  +0.06  1.08  3.25  24.2  2.443  +0.044
222093  4853.  2.56  -0.12  1.38  3.59  20.9  2.368  +0.035
035369  4852.  2.44  -0.25  1.33  3.66  13.6  2.159  +0.029
000360  4850.  2.62  -0.08  1.34  3.51  20.1  2.347  +0.037
050522  4850.  2.71  +0.04  0.96  3.96  22.0  2.399  +0.041
150030  4850.  2.10  -0.09  1.81  4.76  17.7  2.288  +0.031
125454  4848.  2.56  -0.10  1.39  3.49  20.5  2.355  +0.036
015779  4846.  2.63  +0.00  1.26  3.48  19.8  2.338  +0.040
011949  4845.  2.85  -0.09  1.17  3.35  20.5  2.351  +0.039
002952  4844.  2.67  +0.00  1.32  3.53  23.6  2.424  +0.041
004188  4844.  2.58  +0.00  1.32  3.48  20.5  2.355  +0.040
076294  4844.  2.30  -0.11  1.41  3.90  13.5  2.152  +0.034
147700  4843.  2.48  -0.11  1.31  3.47  25.1  2.456  +0.036
004440  4842.  2.91  -0.10  1.15  3.32  20.0  2.335  +0.040
030814  4842.  2.54  -0.02  1.34  3.75  19.7  2.333  +0.039
107383  4841.  2.51  -0.28  1.38  3.46  14.7  2.185  +0.031
134190  4841.  2.28  -0.41  1.40  3.75  11.8  2.083  +0.024
100920  4835.  2.47  -0.19  1.32  3.53  15.7  2.213  +0.034
012139  4833.  2.53  -0.09  1.36  3.48  21.2  2.362  +0.039
100696  4833.  2.32  -0.33  1.35  3.62  13.8  2.151  +0.028
138716  4830.  3.14  +0.00  1.05  3.11  24.7  2.429  +0.045
006186  4829.  2.30  -0.31  1.35  3.62  13.7  2.144  +0.030
215721  4829.  2.23  -0.48  1.39  3.60  12.1  2.085  +0.023
100615  4827.  2.60  -0.12  1.34  3.50  20.0  2.325  +0.039
138905  4822.  2.56  -0.31  1.27  3.56  15.1  2.180  +0.033
221345  4813.  2.63  -0.24  1.43  3.78  24.5  2.411  +0.038
055730  4810.  2.47  -0.17  1.38  3.39  18.8  2.281  +0.039
034538  4809.  2.86  -0.39  1.08  3.21  13.6  2.117  +0.035
035410  4809.  2.59  -0.33  1.17  3.39  14.7  2.156  +0.035
188310  4802.  2.72  -0.18  1.42  4.47  25.9  2.430  +0.041
219615  4802.  2.25  -0.62  1.37  3.65   9.8  1.962  +0.022
082741  4801.  2.42  -0.22  1.31  3.51  17.9  2.250  +0.038
119126  4796.  2.33  -0.12  1.34  3.53  18.3  2.259  +0.042
210354  4793.  2.36  -0.22  1.39  4.06  18.8  2.266  +0.039
018970  4791.  2.44  -0.07  1.30  3.45  21.9  2.343  +0.045
120420  4791.  2.63  -0.20  1.26  3.34  18.4  2.251  +0.042
016400  4785.  2.35  -0.06  1.33  3.38  20.9  2.316  +0.045
000448  4780.  2.51  +0.03  1.32  3.49  25.7  2.415  +0.050
005395  4774.  2.16  -0.45  1.40  3.61  14.3  2.120  +0.033
141680  4770.  2.32  -0.24  1.34  3.50  19.3  2.262  +0.042
003856  4766.  2.28  -0.15  1.35  3.68  18.4  2.236  +0.045
142198  4760.  2.35  -0.27  1.39  3.53  19.2  2.249  +0.042
189127  4760.  2.28  -0.22  1.41  3.64  20.3  2.278  +0.044
045415  4753.  2.39  -0.13  1.33  3.52  21.9  2.311  +0.048
130952  4750.  2.34  -0.40  1.35  5.13  20.7  2.277  +0.040
136512  4749.  2.34  -0.29  1.39  3.72  18.2  2.215  +0.044
009408  4746.  2.21  -0.34  1.40  3.52  14.3  2.096  +0.042
054131  4737.  2.37  -0.18  1.31  3.51  20.3  2.258  +0.050
215030  4731.  2.41  -0.49  1.25  3.38  14.3  2.079  +0.041
043039  4726.  2.27  -0.32  1.40  3.56  18.2  2.192  +0.046
212496  4710.  2.43  -0.33  1.22  3.35  19.3  2.204  +0.050
037160  4704.  2.49  -0.65  1.19  3.36  15.4  2.087  +0.041
054810  4703.  2.48  -0.32  1.23  3.29  18.5  2.175  +0.051
163532  4689.  2.17  -0.06  1.44  3.62  24.7  2.312  +0.060
104985  4679.  2.47  -0.35  1.40  4.02  22.6  2.250  +0.055
004627  4599.  2.05  -0.19  1.40  3.65  27.8  2.286  +0.071
039364  4593.  2.30  -0.72  1.18  3.50  15.6  1.988  +0.057
041597  4494.  1.69  -0.62  1.46  3.75  18.1  1.979  +0.078

